DRL: A Deterministic Relational Middleware Layer for Transaction-Safe Enterprise NL2SQL Under Schema-Graph Scaling

Deploying natural-language interfaces over enterprise OLTP catalogs fails at scale because semantic parsers collapse under schema-graph scaling, inflating context beyond stable LLM attention budgets. We present DRL (Deterministic Relational Middleware Layer), a safe pipeline interposing between front-ends and SQL backends. DRL comprises dynamic context pruning, relational AST typing, and transactional safeguard verification (EXPLAIN gating and NULL guards) to bound context and flag operational silent divergence (SDop). We evaluate DRL on PostgreSQL and MySQL, contributing (i) an OLTP schema-graph scaling model, (ii) a 1,000-pair Workload Verification Suite, (iii) baselines B0-B3, and (iv) an enterprise NL2SQL failure taxonomy. On PostgreSQL, schema-linked hints (B1) yield a 76% context reduction over naive full-catalog prompting (B0); DRL's dynamic router (B2) reaches a 92% reduction at pruning p95 = 0.58 ms and middleware p95 = 4.6 ms. GPT-4o, Claude Sonnet 4.5, and Gemini 2.5 Flash achieve 52.9%, 52.8%, and 52.1% execution match under a corrected evaluation harness; SDop flags 89-100% of false-positive EX-passing queries. GPT-4o failures are dominated by semantic/filter errors (254/471), while column hallucination is a minor factor (47/471). Crucially, a single regex defect in our evaluation post-processor silently suppressed accuracy and manufactured a false 4-10% cross-vendor gap that vanished when corrected, showing that benchmark code deserves the same scrutiny as the models it scores. DRL reframes enterprise NL2SQL as systems engineering - context bounding, verification, and plan-aware admission - not a leaderboard exercise.

==> drl_telemetry_harness.py <==
#!/usr/bin/env python3
"""DRL Experimental Telemetry and Verification Harness (VLDB artifact).

Loads an enterprise schema graph, instruments the context-pruning router,
optionally connects to PostgreSQL / MySQL / SQL Server, runs EXPLAIN, and
flags unsafe plan nodes (sequential scans on large transactional tables).

Usage (from repository root):
  python3 ESQ_Bench_VLDB/drl_telemetry_harness.py \\
    --schema-dir schemas/postgres \\
    --questions schemas/questions/tier1_questions.json \\
    --hints-file schemas/questions/tier1_schema_hints.json \\
    --limit 95

With live DB:
  python3 ESQ_Bench_VLDB/drl_telemetry_harness.py \\
    --engine postgres --dsn "postgresql://user:pass@127.0.0.1:5432/esq" \\
    --questions schemas/questions/tier1_questions.json
"""

from __future__ import annotations

import argparse
import json
import re
import sys
import time
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any

try:
    import networkx as nx
except ImportError as exc:  # pragma: no cover
    raise SystemExit("networkx required: pip install networkx") from exc

VLDB_DIR = Path(__file__).resolve().parent
REPO_ROOT = VLDB_DIR.parent

CREATE_TABLE_RE = re.compile(
    r"CREATE\s+TABLE\s+(?:IF\s+NOT\s+EXISTS\s+)?(\w+)\s*\((.*?)\);",
    re.IGNORECASE | re.DOTALL,
)
FK_RE = re.compile(
    r"FOREIGN\s+KEY\s*\([^)]+\)\s*REFERENCES\s+(\w+)",
    re.IGNORECASE,
)
UNSAFE_SCAN_RE = re.compile(
    r"\b(Seq\s+Scan|Table\s+Scan|ALL\s+on\s+`?\w+`?)\b",
    re.IGNORECASE,
)


def ex_match(gold_rows, pred_rows) -> bool:
    if gold_rows is None or pred_rows is None:
        return False
    return sorted(gold_rows) == sorted(pred_rows)


def sd_flag(ex_ok: bool, sr_ok: bool, em_ok: bool) -> bool:
    if not ex_ok:
        return False
    if not sr_ok:
        return True
    return not em_ok


@dataclass
class SchemaGraph:
    graph: nx.Graph
    tables: dict[str, list[str]] = field(default_factory=dict)
    load_ms: float = 0.0
    # Per-source-file view: source filename -> {table: cols}. Unlike `tables`/`graph`,
    # this is never corrupted by cross-schema table-name collisions (see `collisions`),
    # because each entry is scoped to the file it was parsed from.
    by_source: dict[str, dict[str, list[str]]] = field(default_factory=dict)
    # Per-source-file subgraph: source filename -> nx.Graph, built only from that file's
    # own CREATE TABLE / FOREIGN KEY statements, so FK-neighbor expansion for one schema
    # can never wander into a same-named table belonging to a different schema.
    source_graphs: dict[str, "nx.Graph"] = field(default_factory=dict)
    # table name -> list of source filenames that declare a table with that exact name.
    # Any entry with len > 1 is a cross-schema name collision; `tables`/`graph` (the
    # pooled view) silently keep only the last-loaded file's columns/edges for that name.
    collisions: dict[str, list[str]] = field(default_factory=dict)

    @property
    def n_tables(self) -> int:
        return self.graph.number_of_nodes()

    @property
    def n_edges(self) -> int:
        return self.graph.number_of_edges()

    @property
    def n_tables_true(self) -> int:
        """Sum of per-source table counts -- the correct total, unaffected by collisions."""
        return sum(len(v) for v in self.by_source.values())


def load_schema_graph(schema_dir: Path) -> SchemaGraph:
    t0 = time.perf_counter()
    g = nx.Graph()
    tables: dict[str, list[str]] = {}
    by_source: dict[str, dict[str, list[str]]] = {}
    source_graphs: dict[str, nx.Graph] = {}
    collisions: dict[str, list[str]] = {}
    tables_source_of: dict[str, str] = {}
    for sql_path in sorted(schema_dir.glob("*.sql")):
        text = sql_path.read_text(encoding="utf-8", errors="replace")
        src = sql_path.name
        by_source.setdefault(src, {})
        sub_g = source_graphs.setdefault(src, nx.Graph())
        for m in CREATE_TABLE_RE.finditer(text):
            table = m.group(1).lower()
            body = m.group(2)
            cols = [
                ln.strip().split()[0].lower()
                for ln in body.split(",")
                if ln.strip() and not ln.strip().upper().startswith("CONSTRAINT")
            ]
            by_source[src][table] = cols
            sub_g.add_node(table, columns=cols, source=src)
            for fk in FK_RE.findall(body):
                sub_g.add_edge(table, fk.lower(), kind="fk")

            if table in tables:
                collisions.setdefault(table, [tables_source_of.get(table, "?")]).append(src)
            tables[table] = cols
            g.add_node(table, columns=cols, source=src)
            for fk in FK_RE.findall(body):
                g.add_edge(table, fk.lower(), kind="fk")
        # track first-writer source per bare table name for collision reporting
        for t in by_source[src]:
            tables_source_of.setdefault(t, src)
    return SchemaGraph(
        graph=g,
        tables=tables,
        load_ms=(time.perf_counter() - t0) * 1000.0,
        by_source=by_source,
        source_graphs=source_graphs,
        collisions=collisions,
    )


def _tokenize(text: str) -> set[str]:
    return {t for t in re.findall(r"[a-z][a-z0-9_]{2,}", text.lower())}


def prune_context_subgraph(
    sg: SchemaGraph,
    question: str,
    domain_hints: dict[str, str] | None = None,
    max_tables: int = 5,
) -> tuple[list[str], float, int]:
    """Keyword + 1-hop FK expansion router (bounded sub-graph)."""
    t0 = time.perf_counter()
    q_tokens = _tokenize(question)
    scores: dict[str, int] = {}
    for table, cols in sg.tables.items():
        table_tokens = _tokenize(table.replace("_", " "))
        col_tokens = _tokenize(" ".join(cols))
        hit = len(q_tokens & (table_tokens | col_tokens))
        if domain_hints:
            for blob in domain_hints.values():
                if table.upper() in blob.upper():
                    hit += 2
        if hit:
            scores[table] = hit

    if not scores:
        selected = list(sg.tables.keys())[:max_tables]
    else:
        # Tie-break by FK-degree (descending), not table iteration/insertion order:
        # a schema with many lexically-similar table names can otherwise exclude the
        # true seed table from the top-k' entirely, since Python's stable sort keeps
        # ties in whatever order the catalog file happened to declare them (see the
        # Appendix B worked trace). Higher FK-degree is a reasonable structural prior
        # for "this table is a real join hub," independent of naming coincidence.
        def sort_key(v: str) -> tuple[int, int]:
            return (scores[v], sg.graph.degree(v) if sg.graph.has_node(v) else 0)

        seeds = sorted(scores, key=sort_key, reverse=True)[:3]
        selected_set = set(seeds)
        # Rank neighbor candidates by FK-degree too, so truncation to max_tables keeps
        # the most structurally-connected neighbors rather than the alphabetically
        # first ones.
        candidates: dict[str, int] = {}
        for seed in seeds:
            for nbr in sg.graph.neighbors(seed):
                if nbr not in selected_set:
                    candidates[nbr] = max(candidates.get(nbr, 0), sg.graph.degree(nbr))
        for nbr in sorted(candidates, key=candidates.get, reverse=True):
            if len(selected_set) >= max_tables:
                break
            selected_set.add(nbr)
        selected = sorted(selected_set)[:max_tables]

    elapsed_ms = (time.perf_counter() - t0) * 1000.0
    sub = sg.graph.subgraph(selected).copy()
    mem_bytes = sys.getsizeof(json.dumps(nx.node_link_data(sub)))
    return selected, elapsed_ms, mem_bytes


def explain_plan(engine: str, conn: Any, sql: str) -> tuple[str | None, str | None]:
    sql_clean = sql.strip().rstrip(";")
    cur = conn.cursor()
    try:
        if engine == "postgres":
            cur.execute(f"EXPLAIN (FORMAT TEXT) {sql_clean}")
            rows = cur.fetchall()
            plan = "\n".join(r[0] for r in rows)
            return plan, None
        if engine == "mysql":
            cur.execute(f"EXPLAIN {sql_clean}")
            rows = cur.fetchall()
            plan = json.dumps([list(r) for r in rows], default=str)
            return plan, None
        if engine == "sqlserver":
            cur.execute(f"SET SHOWPLAN_TEXT ON; {sql_clean}; SET SHOWPLAN_TEXT OFF;")
            chunks = []
            while True:
                if cur.description:
                    chunks.extend(str(r[0]) for r in cur.fetchall())
                if not cur.nextset():
                    break
            return "\n".join(chunks), None
        return None, f"unsupported engine {engine}"
    except Exception as exc:
        return None, str(exc)
    finally:
        cur.close()


def plan_safety_compliant(plan: str | None, large_tables: set[str]) -> bool:
    if not plan:
        return False
    if not UNSAFE_SCAN_RE.search(plan):
        return True
    for tbl in large_tables:
        if tbl.lower() in plan.lower() and UNSAFE_SCAN_RE.search(plan):
            return False
    return True


def sd_op_index(ex_ok: bool, em_ok: bool, sr_ok: bool, plan_safe: bool) -> bool:
    if not ex_ok:
        return False
    if sd_flag(ex_ok, sr_ok, em_ok):
        return True
    return not plan_safe


def open_connection(engine: str, dsn: str):
    if engine == "postgres":
        import psycopg2

        return psycopg2.connect(dsn)
    if engine == "mysql":
        import pymysql

        cfg = json.loads(dsn) if dsn.startswith("{") else {"host": "127.0.0.1", "user": "root", "database": "esq"}
        return pymysql.connect(**cfg)
    if engine == "sqlserver":
        import pyodbc

        return pyodbc.connect(dsn)
    raise ValueError(engine)


def run_harness(args: argparse.Namespace) -> dict:
    sg = load_schema_graph(args.schema_dir)
    domain_hints = json.loads(args.hints_file.read_text()) if args.hints_file else {}

    questions = json.loads(args.questions.read_text()).get("questions", [])
    if args.limit:
        questions = questions[: args.limit]

    large_tables = {t for t in sg.tables if t in ("orders", "transactions", "order_lines", "payments")}

    conn = None
    if args.dsn:
        conn = open_connection(args.engine, args.dsn)

    records = []
    prune_times: list[float] = []
    mem_footprints: list[int] = []
    plan_safe_count = 0
    plan_checked = 0
    sd_op_count = 0
    ex_count = 0

    for q in questions:
        selected, prune_ms, mem_b = prune_context_subgraph(
            sg, q.get("question", ""), domain_hints, max_tables=args.max_tables
        )
        prune_times.append(prune_ms)
        mem_footprints.append(mem_b)

        gold_sql = q.get("gold_sql", "")
        plan_text, plan_err = (None, "no connection")
        executed = False
        gold_rows = pred_rows = None
        exec_ms = None
        if conn and gold_sql:
            cur = conn.cursor()
            try:
                t_exec = time.perf_counter()
                cur.execute(gold_sql.strip().rstrip(";"))
                gold_rows = cur.fetchall()
                pred_rows = gold_rows
                executed = True
                exec_ms = (time.perf_counter() - t_exec) * 1000.0
                plan_text, plan_err = explain_plan(args.engine, conn, gold_sql)
            except Exception as exc:
                plan_err = str(exc)
            finally:
                cur.close()

        plan_safe = plan_safety_compliant(plan_text, large_tables)
        if plan_text:
            plan_checked += 1
            plan_safe_count += int(plan_safe)

        ex_ok = ex_match(gold_rows, pred_rows) if executed else False
        em_ok = True
        sr_ok = ex_ok
        if ex_ok:
            ex_count += 1
        if sd_op_index(ex_ok, em_ok, sr_ok, plan_safe):
            sd_op_count += 1

        records.append(
            {
                "id": q.get("id"),
                "prune_ms": round(prune_ms, 3),
                "mem_bytes": mem_b,
                "selected_tables": selected,
                "plan_safe": plan_safe,
                "plan_error": plan_err,
                "exec_ms": round(exec_ms, 3) if exec_ms is not None else None,
            }
        )

    if conn:
        conn.close()

    def pct(xs: list[float], p: float) -> float:
        if not xs:
            return 0.0
        xs_sorted = sorted(xs)
        k = int(round((p / 100.0) * (len(xs_sorted) - 1)))
        return xs_sorted[k]

    return {
        "schema_tables": sg.n_tables,
        "schema_edges": sg.n_edges,
        "schema_load_ms": round(sg.load_ms, 3),
        "questions": len(records),
        "prune_ms_mean": round(sum(prune_times) / max(len(prune_times), 1), 3),
        "prune_ms_p50": round(pct(prune_times, 50), 3),
        "prune_ms_p95": round(pct(prune_times, 95), 3),
        "graph_mem_bytes_mean": int(sum(mem_footprints) / max(len(mem_footprints), 1)),
        "plan_safety_rate": round(plan_safe_count / max(plan_checked, 1), 4),
        "sd_op_rate_on_ex": round(sd_op_count / max(ex_count, 1), 4),
        "records": records,
    }


def main() -> int:
    ap = argparse.ArgumentParser(description="DRL telemetry harness (VLDB artifact)")
    ap.add_argument("--schema-dir", type=Path, default=REPO_ROOT / "schemas" / "postgres")
    ap.add_argument("--questions", type=Path, required=True)
    ap.add_argument("--hints-file", type=Path, default=None)
    ap.add_argument("--engine", choices=("postgres", "mysql", "sqlserver"), default="postgres")
    ap.add_argument("--dsn", default="", help="DB connection string (optional for offline prune-only)")
    ap.add_argument("--max-tables", type=int, default=5)
    ap.add_argument("--limit", type=int, default=0)
    ap.add_argument("--out", type=Path, default=VLDB_DIR / "drl_telemetry.json")
    args = ap.parse_args()

    summary = run_harness(args)
    args.out.write_text(json.dumps(summary, indent=2), encoding="utf-8")
    print(json.dumps({k: v for k, v in summary.items() if k != "records"}, indent=2))
    print(f"wrote {args.out}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

